The inducibility of 6-vertex graphs

The inducibility constant $\lambda_{F}$ of a graph $F$ is the asymptotically maximum induced density of $F$ in a growing sequence of graphs. This paper systematically investigates the case when $F$ has 6 vertices (and there are 78 cases to consider up to isomorphism and complementation). We show that flag algebras can compute the sharp upper bound on $\lambda_F$ in 36 cases of which, as far as the authors know, 30 are new results. In each of the solved cases, we also prove results about the structure of large (almost) extremal graphs. In particular, we establish perfect stability in all 32 cases when the extremal construction has no quasirandom parts. We also present conjectures about the value of $\lambda_{F}$ for 12 further cases (where the upper and lower bounds are very close to each other).

==> anc/ind_6vtx.ipynb <==
{
  "metadata": {
    "kernelspec": {
      "display_name": "SageMath 10.5.beta7",
      "language": "sage",
      "name": "sagemath"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.12.3"
    }
  },
  "nbformat_minor": 5,
  "nbformat": 4,
  "cells": [
    {
      "id": "63af6e26-4f83-456b-abde-b7571312b964",
      "cell_type": "markdown",
      "source": "Inducibility of 6 vertex graphs\n===========",
      "metadata": {}
    },
    {
      "id": "8dff26e1-39b1-4400-a4d1-cf66633e2ae8",
      "cell_type": "code",
      "source": "# \n# Calculating the exact upper bounds with construction data\n# \n\nG = GraphTheory\nG.reset()\nG.printlevel(0)\nvar(\"x\")\nRF = RealField(prec=80)\n\n# for case 0\ntarg = G(6, edges=())\nN = 6 \ncons = G.blowup_construction(N, (0, 1), edges=[[0, 1]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_0\")\nprint(f\"For problem 0, found bound is {upper_bound}\") # 1\n\n# for case 2\ntarg = G(6, edges=((0, 1), (0, 4)))\nN = 7 \nR.<alpha> = NumberField(x^3 + 2*x^2 - 32/5*x + 16/5, embedding=RF(0.72104465644213276972560))\ncons = G.blowup_construction(N, (1/4*alpha, 1/4*alpha, 1/4*alpha, 1/4*alpha, -alpha + 1), edges=[[0, 1], [2, 3]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_2\")\nprint(f\"For problem 2, found bound is {upper_bound}\") # -255/8*alpha^2 + 591/10*alpha - 129/5\n\n# for case 4\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4)))\nN = 6 \ncons = G.blowup_construction(N, (1/3, 1/3, 1/3), edges=[[1, 2]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_4\")\nprint(f\"For problem 4, found bound is {upper_bound}\") # 40/243\n\n# for case 6\ntarg = G(6, edges=((0, 1), (0, 5), (1, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/2, 1/2), edges=[[0, 0]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_6\")\nprint(f\"For problem 6, found bound is {upper_bound}\") # 5/16\n\n# for case 7\ntarg = G(6, edges=((0, 2), (0, 4), (1, 5)))\nN = 8 \ncons_e = [[0, 2], [0, 1], [1, 2], [3, 4], [3, 5], [4, 5], [6, 7], [6, 8], [7, 8]]\ncons = G.blowup_construction(N, (1/9, 1/9, 1/9, 1/9, 1/9, 1/9, 1/9, 1/9, 1/9), edges=cons_e)\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_7\")\nprint(f\"For problem 7, found bound is {upper_bound}\") # 160/729\n\n# for case 8\ntarg = G(6, edges=((0, 2), (1, 3), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/3, 1/3, 1/3), edges=[[0, 0], [1, 1], [2, 2]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_8\")\nprint(f\"For problem 8, found bound is {upper_bound}\") # 10/81\n\n# for case 12\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/3, 1/3, 1/3), edges=[[0, 0], [1, 2]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_12\")\nprint(f\"For problem 12, found bound is {upper_bound}\") # 40/243\n\n# for case 13\ntarg = G(6, edges=((0, 2), (0, 4), (1, 2), (1, 5)))\nN = 6 \nR.<alpha> = NumberField(x^2 - 7/3*x + 8/9, embedding=RF(0.47948239573038990836310))\ncons = G.blowup_construction(N, (1/2, 1/2), edges={(0, 1): alpha})\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_13\")\nprint(f\"For problem 13, found bound is {upper_bound}\") # 5440/729*alpha - 2560/729\n\n# for case 14\ntarg = G(6, edges=((0, 2), (0, 5), (1, 2), (1, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/3, 1/3, 1/3), edges=[[1, 2]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_14\")\nprint(f\"For problem 14, found bound is {upper_bound}\") # 10/81\n\n# for case 15\ntarg = G(6, edges=((0, 3), (0, 4), (1, 2), (1, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/4, 1/4, 1/4, 1/4), edges=[[0, 2], [1, 3]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_15\")\nprint(f\"For problem 15, found bound is {upper_bound}\") # 45/256\n\n# for case 17\ntarg = G(6, edges=((0, 1), (0, 3), (1, 3), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/3, 1/3, 1/3), edges=[[0, 0], [1, 1], [2, 2]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_17\")\nprint(f\"For problem 17, found bound is {upper_bound}\") # 40/81\n\n# for case 21\ntarg = G(6, edges=((0, 1), (0, 2), (0, 5), (1, 2), (1, 5)))\nN = 8 \ncons_e = [[0, 1], [0, 2], [0, 3], [0, 4], [1, 2], [1, 3], [1, 4], [2, 3], [2, 4], [3, 4]]\ncons = G.blowup_construction(N, (2/15, 2/15, 2/15, 2/15, 2/15, 1/3), edges=cons_e)\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_21\")\nprint(f\"For problem 21, found bound is {upper_bound}\") # 128/675\n\n# for case 24\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 2), (1, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/6, 1/6, 1/6, 1/6, 1/6, 1/6), edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 5], [5, 0]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_24\")\nprint(f\"For problem 24, found bound is {upper_bound}\") # 5/54\n\n# for case 27\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (1, 3), (4, 5)))\nN = 8 \ncons_e = [\n    [0, 1], [1, 2], [2, 3], [3, 0], [4, 5], [5, 6], [6, 7], [7, 4], \n    [0, 0], [1, 1], [2, 2], [3, 3], [4, 4], [5, 5], [6, 6], [7, 7]\n]\ncons = G.blowup_construction(N, (1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8), edges=cons_e)\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_27\")\nprint(f\"For problem 27, found bound is {upper_bound}\") # 135/1024\n\n# for case 28\ntarg = G(6, edges=((0, 2), (0, 3), (1, 4), (1, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/2, 1/4, 1/4), edges=[[0, 0], [1, 2]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_28\")\nprint(f\"For problem 28, found bound is {upper_bound}\") # 15/64\n\n# for case 31\ntarg = G(6, edges=((0, 2), (0, 3), (1, 2), (1, 3), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/3, 1/3, 1/3), edges=[[0, 0], [1, 2]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_31\")\nprint(f\"For problem 31, found bound is {upper_bound}\") # 10/81\n\n# for case 32\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (1, 4), (2, 3), (2, 4), (3, 4)))\nN = 7 \nR.<alpha> = NumberField(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6, embedding=RF(0.16776573020222127904066))\ncons = G.blowup_construction(N, (alpha, -alpha + 1), edges=[[0, 0], [1, 1]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_32\")\nprint(f\"For problem 32, found bound is {upper_bound}\") # 20/3*alpha^2 - 20/3*alpha + 4/3\n\n# for case 36\ntarg = G(6, edges=((0, 2), (0, 3), (0, 5), (1, 2), (1, 3), (1, 5)))\nN = 7 \nR.<alpha> = NumberField(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6, embedding=RF(0.16776573020222127904066))\ncons = G.blowup_construction(N, (1/2*alpha, 1/2*alpha, -1/2*alpha + 1/2, -1/2*alpha + 1/2), edges=[[0, 1], [2, 3]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_36\")\nprint(f\"For problem 36, found bound is {upper_bound}\") # 25/6*alpha^2 - 25/6*alpha + 5/6\n\n# for case 37\ntarg = G(6, edges=((2, 3), (2, 4), (2, 5), (3, 4), (3, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (2/3, 1/3), edges=[[0, 0]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_37\")\nprint(f\"For problem 37, found bound is {upper_bound}\") # 80/243\n\n# for case 38\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/5, 1/5, 1/5, 1/5, 1/5), edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_38\")\nprint(f\"For problem 38, found bound is {upper_bound}\") # 72/625\n\n# for case 49\ntarg = G(6, edges=((0, 3), (0, 4), (0, 5), (1, 2), (1, 3), (4, 5)))\nN = 6 \ncons_e = [[0, 0], [1, 1], [2, 2], [3, 3], [4, 4], [5, 5], [0, 1], [1, 2], [2, 3], [3, 4], [4, 5], [5, 0]]\ncons = G.blowup_construction(N, (1/6, 1/6, 1/6, 1/6, 1/6, 1/6), edges=cons_e)\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_49\")\nprint(f\"For problem 49, found bound is {upper_bound}\") # 5/54\n\n# for case 50\ntarg = G(6, edges=((0, 2), (0, 3), (0, 5), (1, 2), (1, 3), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/6, 1/6, 1/6, 1/6, 1/6, 1/6), edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 5], [5, 0]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_50\")\nprint(f\"For problem 50, found bound is {upper_bound}\") # 5/54\n\n# for case 53\ntarg = G(6, edges=((0, 4), (0, 5), (1, 2), (1, 3), (2, 3), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/2, 1/2), edges=[[0, 0], [1, 1]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_53\")\nprint(f\"For problem 53, found bound is {upper_bound}\") # 5/16\n\n# for case 55\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 5), (1, 2), (1, 3), (1, 5)))\nN = 7 \nR.<alpha> = NumberField(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6, embedding=RF(0.16776573020222127904066))\ncons = G.blowup_construction(N, (2/5*alpha, 3/5*alpha, -3/5*alpha + 3/5, -2/5*alpha + 2/5), edges=[[0, 1], [0, 0], [2, 3], [3, 3]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_55\")\nprint(f\"For problem 55, found bound is {upper_bound}\") # 288/125*alpha^2 - 288/125*alpha + 288/625\n\n# for case 56\ntarg = G(6, edges=((0, 1), (2, 3), (2, 4), (2, 5), (3, 4), (3, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/2, 1/2), edges=[[0, 0], [1, 1]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_56\")\nprint(f\"For problem 56, found bound is {upper_bound}\") # 15/32\n\n# for case 58\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 5), (1, 4), (1, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/4, 1/4, 1/4, 1/4), edges=[[0, 1], [1, 2], [2, 3], [1, 1], [2, 2]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_58\")\nprint(f\"For problem 58, found bound is {upper_bound}\") # 45/512\n\n# for case 64\ntarg = G(6, edges=((0, 3), (0, 4), (0, 5), (1, 2), (1, 4), (1, 5), (4, 5)))\nN = 6 \ncons_e = [[0, 0], [1, 1], [2, 2], [3, 3], [4, 4], [5, 5], [0, 1], [1, 2], [2, 3], [3, 4], [4, 5], [5, 0]]\ncons = G.blowup_construction(N, (1/6, 1/6, 1/6, 1/6, 1/6, 1/6), edges=cons_e)\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_64\")\nprint(f\"For problem 64, found bound is {upper_bound}\") # 5/108\n\n# for case 65\ntarg = G(6, edges=((0, 2), (0, 4), (0, 5), (1, 2), (1, 4), (1, 5), (4, 5)))\nN = 7 \nR.<alpha> = NumberField(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6, embedding=RF(0.16776573020222127904066))\ncons_v = (\n    1/6*alpha, 1/6*alpha, 1/6*alpha, 1/6*alpha, 1/6*alpha, 1/6*alpha, \n    -1/6*alpha + 1/6, -1/6*alpha + 1/6, -1/6*alpha + 1/6, -1/6*alpha + 1/6, -1/6*alpha + 1/6, -1/6*alpha + 1/6\n)\ncons_e = [\n    [0, 0], [1, 1], [2, 2], [3, 3], [4, 4], [5, 5], [6, 6], [7, 7], [8, 8], [9, 9], [10, 10], [11, 11], \n    [0, 3], [0, 1], [0, 5], [4, 3], [1, 4], [4, 5], [2, 3], [2, 1], [2, 5], [6, 9], [6, 7], [6, 11], \n    [10, 9], [7, 10], [10, 11], [8, 9], [8, 7], [8, 11]\n]\ncons = G.blowup_construction(N, cons_v, edges=cons_e)\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_65\")\nprint(f\"For problem 65, found bound is {upper_bound}\") # 0.111814092644561\n\n# for case 68\ntarg = G(6, edges=((0, 2), (0, 3), (0, 5), (1, 2), (1, 3), (1, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/5, 1/5, 1/5, 1/5, 1/5), edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_68\")\nprint(f\"For problem 68, found bound is {upper_bound}\") # 72/625\n\n# for case 69\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (1, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/5, 1/5, 1/5, 1/5, 1/5), edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_69\")\nprint(f\"For problem 69, found bound is {upper_bound}\") # 72/625\n\n# for case 70\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 5), (3, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/2, 1/2), edges={(0, 1): 7/8})\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_70\")\nprint(f\"For problem 70, found bound is {upper_bound}\") # 12353145/67108864\n\n# for case 71\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (3, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/4, 1/4, 1/4, 1/4), edges=[[0, 1], [1, 2], [2, 3], [0, 0], [3, 3]])\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_71\")\nprint(f\"For problem 71, found bound is {upper_bound}\") # 45/512\n\n# for case 72\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (1, 5), (3, 5), (4, 5)))\nN = 7\ncons_e = [[0, 1], [1, 2], [2, 0], [3, 4], [4, 5], [5, 3], [0, 5], [1, 4], [2, 3]]\ncons = G.blowup_construction(N, (1/6, 1/6, 1/6, 1/6, 1/6, 1/6), edges=cons_e)\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_72\")\nprint(f\"For problem 72, found bound is {upper_bound}\") # 5/54\n\n# for case 75\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (3, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/2, 1/2), edges={(0, 1): 7/9})\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_75\")\nprint(f\"For problem 75, found bound is {upper_bound}\") # 4117715/86093442\n\n# for case 77\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (1, 4), (3, 5), (4, 5)))\nN = 6 \ncons = G.blowup_construction(N, (1/2, 1/2), edges={(0, 1): 8/9})\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, kernel_denom=2**20, slack_threshold=1e-6, \n                 file=\"certs/exact_77\")\nprint(f\"For problem 77, found bound is {upper_bound}\") # 5242880/43046721",
      "metadata": {},
      "outputs": [],
      "execution_count": null
    },
    {
      "id": "5cb8e55d-a45a-4643-8200-4779aa7f62c0",
      "cell_type": "code",
      "source": "#\n# Testing stability using the standard way\n#\n\nG = GraphTheory\nG.reset()\nG.printlevel(0)\nvar(\"x\")\nRF = RealField(prec=80)\n\nfrom fractions import Fraction\nfrom sage.algebras.combinatorial_theory import _unflatten_matrix\nimport pickle\n\ndef to_sage(dim, data):\n    if dim==0:\n        if isinstance(data, Fraction):\n            return QQ(data)\n        if isinstance(data, float):\n            return RR(data)\n        return data\n    return [to_sage(dim-1, xx) for xx in data]\n\ndef test_stability(index, target, cons_v, cons_e, stab_ftype):\n    G.reset()\n    file_name = \"certs/exact_\"+str(index)+\".pickle\"\n    certificate = pickle.load(open(file_name, \"rb\"))\n    target_size = certificate[\"target size\"]\n    original_bound = to_sage(0, certificate[\"result\"])\n\n    # testing condition 2a\n    stab_flag = stab_ftype.subflag(ftype_points=[])\n    if target.density(stab_flag)>0:\n        print(\"Condition 2a: Success! Type is contained in the target.\")\n    else:\n        G.reset()\n        G.exclude(stab_flag)\n        restr_bound = G.optimize(target, 7, exact=True, denom=2**20, \n                                 file=f\"certs/stab/exact_stab_2a_{index}\", \n                                 construction=[])\n        G.reset()\n        if restr_bound<original_bound:\n            print(\"Condition 2a: Success! Without the type, bound is strictly smaller.\")\n        else:\n            print(f\"Condition 2a: Fail! Without the type, bound is {restr_bound.n()}, original bound is {original_bound.n()}.\")\n        \n    \n    # testing condition 3\n    construction = G.blowup_construction(target_size, cons_v, edges=cons_e)\n    cvals = construction.values()\n    svals = to_sage(1, certificate[\"slack vector\"])\n    slacks_violated = []\n    basegr = G.generate(target_size)\n    for ii in range(len(svals)):\n        if svals[ii]==0 and cvals[ii]==0:\n            slacks_violated.append(basegr[ii])\n    if len(slacks_violated)==0:\n        print(\"Condition 3: Success! The slacks are complementary.\")\n    else:\n        print(\"Condition 3: Fail! Slacks are not complementary, the following violate it:\")\n        print(\"\\n\".join(map(str, slacks_violated)))\n    \n    # testing condition i or ii\n    type_list = list(certificate[\"typed flags\"].keys())\n    kernel_data = []\n    counter = 0\n    cond_i_succ = False\n    for ii,tt in enumerate(type_list):\n        ttname = tt[1]\n        if ttname==stab_ftype._pythonize():\n            mat = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][ii])[0]))\n            mn = mat.nullity()\n            if mn==1:\n                print(\"Condition i: Success! Kernel has dimension 1.\")\n                cond_i_succ = True\n        else:\n            continue\n    if not cond_i_succ:\n        if index==4:\n            B = G(3, edges=[[0, 1]])\n        elif index==32:\n            B = G(2)\n        elif index==36:\n            B = G(4, edges=[[0, 1], [2, 3]])\n        elif index==55:\n            B = G(6, edges=[[0, 1], [0, 2], [3, 4], [3, 5]])\n        else:\n            print(\"Condition ii: Fail!\")\n            return\n\n        if B.size()<=target.size() and target.density(B)>0:\n            print(\"Condition ii: Success! B is contained in target.\")\n        else:\n            G.reset()\n            G.exclude(B)\n            restr_bound = G.optimize(target, 7, exact=True, denom=2**20, \n                                     file=f\"certs/stab/exact_stab_ii_{index}\", \n                                     construction=[])\n            G.reset()\n            if restr_bound<original_bound:\n                print(\"Condition ii: Success! Without B, bound is strictly smaller.\")\n            else:\n                print(f\"Condition ii: Fail! Without B, bound is {restr_bound.n()}, original bound is {original_bound.n()}.\")\n\n# stability case 0\ntarg = G(6, edges=())\ncons_v = [1]\ncons_e = []\nstab_ftype = G(2, edges=(), ftype=[0, 1])\ntest_stability(0, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 2\ntarg = G(6, edges=((0, 1), (0, 4)))\nR.<alpha> = NumberField(x^3 + 2*x^2 - 32/5*x + 16/5, embedding=RF(0.72104465644213276972560))\ncons_v = [1/4*alpha, 1/4*alpha, 1/4*alpha, 1/4*alpha, -alpha + 1]\ncons_e = [(0, 1), (2, 3)]\nstab_ftype = G(5, edges=((0, 2), (1, 4)), ftype=[0, 1, 2, 3, 4])\ntest_stability(2, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 4\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4)))\ncons_v = [1/3, 1/3, 1/3]\ncons_e = [(1, 2)]\nstab_ftype = G(2, edges=((0, 1),), ftype=[0, 1])\ntest_stability(4, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 6\ntarg = G(6, edges=((0, 1), (0, 5), (1, 5)))\ncons_v = [1/2, 1/2]\ncons_e = [(0, 0)]\nstab_ftype = G(2, edges=((0, 1),), ftype=[0, 1])\ntest_stability(6, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 7\ntarg = G(6, edges=((0, 2), (0, 4), (1, 5)))\ncons_v = [1/9, 1/9, 1/9, 1/9, 1/9, 1/9, 1/9, 1/9, 1/9]\ncons_e = [(0, 2), (0, 1), (1, 2), (3, 4), (3, 5), (4, 5), (6, 7), (6, 8), (7, 8)]\nstab_ftype = G(6, edges=((0, 2), (1, 3), (4, 5)), ftype=[0, 1, 2, 3, 4, 5])\ntest_stability(7, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 8\ntarg = G(6, edges=((0, 2), (1, 3), (4, 5)))\ncons_v = [1/3, 1/3, 1/3]\ncons_e = [(0, 0), (1, 1), (2, 2)]\nstab_ftype = G(2, edges=(), ftype=[0, 1])\ntest_stability(8, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 12\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 5)))\ncons_v = [1/3, 1/3, 1/3]\ncons_e = [(0, 0), (1, 2)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)), ftype=[0, 1, 2, 3])\ntest_stability(12, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 13\ntarg = G(6, edges=((0, 2), (0, 4), (1, 2), (1, 5)))\nR.<alpha> = NumberField(x^2 - 7/3*x + 8/9, embedding=RF(0.47948239573038990836310))\ncons_v = [1/2, 1/2]\ncons_e = {(0, 1): alpha}\nstab_ftype = G(2, edges=((0, 1),), ftype=[0, 1])\ntest_stability(13, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 14\ntarg = G(6, edges=((0, 2), (0, 5), (1, 2), (1, 5)))\ncons_v = [1/3, 1/3, 1/3]\ncons_e = [(1, 2)]\nstab_ftype = G(2, edges=((0, 1),), ftype=[0, 1])\ntest_stability(14, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 15\ntarg = G(6, edges=((0, 3), (0, 4), (1, 2), (1, 5)))\ncons_v = [1/4, 1/4, 1/4, 1/4]\ncons_e = [(0, 2), (1, 3)]\nstab_ftype = G(4, edges=((0, 2), (1, 3)), ftype=[0, 1, 2, 3])\ntest_stability(15, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 17\ntarg = G(6, edges=((0, 1), (0, 3), (1, 3), (4, 5)))\ncons_v = [1/3, 1/3, 1/3]\ncons_e = [(0, 0), (1, 1), (2, 2)]\nstab_ftype = G(2, edges=(), ftype=[0, 1])\ntest_stability(17, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 21\ntarg = G(6, edges=((0, 1), (0, 2), (0, 5), (1, 2), (1, 5)))\ncons_v = [2/15, 2/15, 2/15, 2/15, 2/15, 1/3]\ncons_e = [(0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (1, 4), (2, 3), (2, 4), (3, 4)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (2, 3)), ftype=[0, 1, 2, 3])\ntest_stability(21, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 24\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 2), (1, 5)))\ncons_v = [1/6, 1/6, 1/6, 1/6, 1/6, 1/6]\ncons_e = [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (5, 0)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (1, 3)), ftype=[0, 1, 2, 3])\ntest_stability(24, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 27\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (1, 3), (4, 5)))\ncons_v = [1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8, 1/8]\ncons_e = [\n    (0, 1), (1, 2), (2, 3), (3, 0), (4, 5), (5, 6), (6, 7), (7, 4), \n    (0, 0), (1, 1), (2, 2), (3, 3), (4, 4), (5, 5), (6, 6), (7, 7)\n]\nstab_ftype = G(6, edges=((0, 3), (0, 4), (1, 2), (1, 5)), ftype=[0, 1, 2, 3, 4, 5])\ntest_stability(27, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 28\ntarg = G(6, edges=((0, 2), (0, 3), (1, 4), (1, 5), (4, 5)))\ncons_v = [1/2, 1/4, 1/4]\ncons_e = [(0, 0), (1, 2)]\nstab_ftype = G(4, edges=((0, 1),), ftype=[0, 1, 2, 3])\ntest_stability(28, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 31\ntarg = G(6, edges=((0, 2), (0, 3), (1, 2), (1, 3), (4, 5)))\ncons_v = [1/3, 1/3, 1/3]\ncons_e = [(0, 0), (1, 2)]\nstab_ftype = G(4, edges=((0, 1),), ftype=[0, 1, 2, 3])\ntest_stability(31, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 32\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (1, 4), (2, 3), (2, 4), (3, 4)))\nR.<alpha> = NumberField(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6, embedding=RF(0.16776573020222127904066))\ncons_v = [alpha, -alpha + 1]\ncons_e = [(0, 0), (1, 1)]\nstab_ftype = G(2, edges=(), ftype=[0, 1])\ntest_stability(32, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 36\ntarg = G(6, edges=((0, 2), (0, 3), (0, 5), (1, 2), (1, 3), (1, 5)))\nR.<alpha> = NumberField(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6, embedding=RF(0.16776573020222127904066))\ncons_v = [1/2*alpha, 1/2*alpha, -1/2*alpha + 1/2, -1/2*alpha + 1/2]\ncons_e = [(0, 1), (2, 3)]\nstab_ftype = G(3, edges=((0, 1),), ftype=[0, 1, 2])\ntest_stability(36, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 37\ntarg = G(6, edges=((2, 3), (2, 4), (2, 5), (3, 4), (3, 5), (4, 5)))\ncons_v = [2/3, 1/3]\ncons_e = [(0, 0)]\nstab_ftype = G(2, edges=((0, 1),), ftype=[0, 1])\ntest_stability(37, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 38\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 5), (4, 5)))\ncons_v = [1/5, 1/5, 1/5, 1/5, 1/5]\ncons_e = [(0, 1), (1, 2), (2, 3), (3, 4), (4, 0)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (1, 3)), ftype=[0, 1, 2, 3])\ntest_stability(38, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 49\ntarg = G(6, edges=((0, 3), (0, 4), (0, 5), (1, 2), (1, 3), (4, 5)))\ncons_v = [1/6, 1/6, 1/6, 1/6, 1/6, 1/6]\ncons_e = [(0, 0), (1, 1), (2, 2), (3, 3), (4, 4), (5, 5), (0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (5, 0)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (1, 3)), ftype=[0, 1, 2, 3])\ntest_stability(49, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 50\ntarg = G(6, edges=((0, 2), (0, 3), (0, 5), (1, 2), (1, 3), (4, 5)))\ncons_v = [1/6, 1/6, 1/6, 1/6, 1/6, 1/6]\ncons_e = [(0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (5, 0)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (1, 3)), ftype=[0, 1, 2, 3])\ntest_stability(50, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 53\ntarg = G(6, edges=((0, 4), (0, 5), (1, 2), (1, 3), (2, 3), (4, 5)))\ncons_v = [1/2, 1/2]\ncons_e = [(0, 0), (1, 1)]\nstab_ftype = G(2, edges=(), ftype=[0, 1])\ntest_stability(53, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 55\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 5), (1, 2), (1, 3), (1, 5)))\nR.<alpha> = NumberField(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6, embedding=RF(0.16776573020222127904066))\ncons_v = [2/5*alpha, 3/5*alpha, -3/5*alpha + 3/5, -2/5*alpha + 2/5]\ncons_e = [(0, 1), (0, 0), (2, 3), (3, 3)]\nstab_ftype = G(4, edges=((0, 1), (2, 3)), ftype=[0, 1, 2, 3])\ntest_stability(55, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 56\ntarg = G(6, edges=((0, 1), (2, 3), (2, 4), (2, 5), (3, 4), (3, 5), (4, 5)))\ncons_v = [1/2, 1/2]\ncons_e = [(0, 0), (1, 1)]\nstab_ftype = G(2, edges=(), ftype=[0, 1])\ntest_stability(56, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 58\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 5), (1, 4), (1, 5), (4, 5)))\ncons_v = [1/4, 1/4, 1/4, 1/4]\ncons_e = [(0, 1), (1, 2), (2, 3), (1, 1), (2, 2)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (1, 3)), ftype=[0, 1, 2, 3])\ntest_stability(58, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 64\ntarg = G(6, edges=((0, 3), (0, 4), (0, 5), (1, 2), (1, 4), (1, 5), (4, 5)))\ncons_v = [1/6, 1/6, 1/6, 1/6, 1/6, 1/6]\ncons_e = [(0, 0), (1, 1), (2, 2), (3, 3), (4, 4), (5, 5), (0, 1), (1, 2), (2, 3), (3, 4), (4, 5), (5, 0)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (1, 3)), ftype=[0, 1, 2, 3])\ntest_stability(64, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 68\ntarg = G(6, edges=((0, 2), (0, 3), (0, 5), (1, 2), (1, 3), (1, 5), (4, 5)))\ncons_v = [1/5, 1/5, 1/5, 1/5, 1/5]\ncons_e = [(0, 1), (1, 2), (2, 3), (3, 4), (4, 0)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (1, 3)), ftype=[0, 1, 2, 3])\ntest_stability(68, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 69\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (1, 5), (4, 5)))\ncons_v = [1/5, 1/5, 1/5, 1/5, 1/5]\ncons_e = [(0, 1), (1, 2), (2, 3), (3, 4), (4, 0)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (1, 3)), ftype=[0, 1, 2, 3])\ntest_stability(69, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 70\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 5), (3, 5), (4, 5)))\ncons_v = [1/2, 1/2]\ncons_e = {(0, 1): 7/8}\nstab_ftype = G(2, edges=((0, 1),), ftype=[0, 1])\ntest_stability(70, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 71\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (3, 5), (4, 5)))\ncons_v = [1/4, 1/4, 1/4, 1/4]\ncons_e = [(0, 1), (1, 2), (2, 3), (0, 0), (3, 3)]\nstab_ftype = G(4, edges=((0, 1), (0, 2), (1, 3)), ftype=[0, 1, 2, 3])\ntest_stability(71, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 72\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (1, 5), (3, 5), (4, 5)))\ncons_v = [1/6, 1/6, 1/6, 1/6, 1/6, 1/6]\ncons_e = [(0, 1), (1, 2), (2, 0), (3, 4), (4, 5), (5, 3), (0, 5), (1, 4), (2, 3)]\nstab_ftype = G(3, edges=((0, 1), (0, 2), (1, 2)), ftype=[0, 1, 2])\ntest_stability(72, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 75\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (3, 5), (4, 5)))\ncons_v = [1/2, 1/2]\ncons_e = {(0, 1): 7/9}\nstab_ftype = G(2, edges=((0, 1),), ftype=[0, 1])\ntest_stability(75, targ, cons_v, cons_e, stab_ftype)\n\n# stability case 77\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (1, 4), (3, 5), (4, 5)))\ncons_v = [1/2, 1/2]\ncons_e = {(0, 1): 8/9}\nstab_ftype = G(2, edges=((0, 1),), ftype=[0, 1])\ntest_stability(77, targ, cons_v, cons_e, stab_ftype)",
      "metadata": {
        "scrolled": true
      },
      "outputs": [],
      "execution_count": null
    },
    {
      "id": "79e1b7cb-30e3-43bc-bbff-3608b26f2642",
      "cell_type": "code",
      "source": "#\n# Quasi-random check for structure (flip-averse and strictness)\n#\n\nG = GraphTheory\nG.reset()\n\n#first test it for 13\nprint(\"\\n\\n\", \"=\"*50, \"\\nTesting case 13\")\ntarget = G(6, edges=((0, 2), (0, 4), (1, 2), (1, 5))).afae()\nRF = RealField(prec=100)\nvar(\"x y\")\nRS.<alpha> = NumberField(x^2 - 7/3*x + 8/9, embedding=RF(0.47948239573038990836310))\np = alpha\nR.<eps, q> = RS[]\na = q/2\nb = (p-q)/2\nc = (p-q)/2\nd = (1 - 2*p + q) / 2\nchanged_weights = [\n    1/2-2*eps, eps, eps, # partition of V_0\n    a, b, c, d # partition of V_1 to A, B, C, D\n]\nchanged_with_edge = {\n    (0, 3): p, (0, 4): p, (0, 5): p, (0, 6): p, # p quasi-random between V_0 without u,w to each part of V_1\n    (1, 3): 1, (1, 4): 1, # u is connected to A and B\n    (2, 3): 1, (2, 5): 1, # w is connected to A and C\n    (1, 2): 1 # there is an edge between u and w\n}\nexpr_with_edge = G.blowup_construction(6, changed_weights, edges=changed_with_edge).density(target)\nchanged_no_edge = {\n    (0, 3): p, (0, 4): p, (0, 5): p, (0, 6): p, # p quasi-random between V_0 without u,w to each part of V_1\n    (1, 3): 1, (1, 4): 1, # u is connected to A and B\n    (2, 3): 1, (2, 5): 1, # w is connected to A and C\n}\nexpr_without_edge = G.blowup_construction(6, changed_weights, edges=changed_no_edge).density(target)\nexpr = (expr_with_edge - expr_without_edge).derivative(eps, 2).subs(eps=0)\nprint(\"For flip-averse test\")\nprint(f\"Endpoint values: {expr.subs(q=1-2*p).n()} and {expr.subs(q=p).n()}\")\n\nprint(\"Critical values in the range\")\nfor xx in expr.derivative(q).subs(q=y).roots(ring=RR):\n    root = xx[0].n()\n    if root >= 1-2*p and root <= p:\n        print(expr.subs(q=root).n())\n\nR.<x, y, alpha, z> = PolynomialRing(QQ, 4, order=\"lex\")\nnew_weights = [x, (1/2-x), y, (1/2-y)]\nnew_edges = {(0, 2): alpha, (1, 2): alpha, (0, 3): alpha, (1, 3): alpha}\nmarked = [[0], [2]]\nCG = combine(\"ColoredGraph\", G, Color0)\nparam_cons = CG.blowup_construction(tsize-1, new_weights, edges=new_edges, C0=marked)\nexpr = R(0)\n\nfor vv, cgflag in param_cons:\n    neds = list(cgflag.edges)\n    neds += [[xx[0], tsize-1] for xx in cgflag.C0]\n    attached = G(tsize, edges=neds)\n    expr += target[attached] * vv\nders = [expr.derivative(x), expr.derivative(y), z-expr, RBQ.defining_polynomial().subs(x=alpha)]\nI = R.ideal(ders)\nGb = I.groebner_basis()\nvar(\"t\")\n\n#print(\"\\nStrictness single variable generator in Gröbner base is\\n\", Gb[-1])\nprint(\"\\n\\nChecking strictness\")\nprint(\"\\nInterior with equal peak? \", Gb[-1].subs(z=value)==0)\n\nprint(\"\\nx=1/2 edge optimums\")\nfor xx in solve(expr.derivative(y).subs(x=1/2, y=t, alpha=p)==0, t):\n    opt = xx.rhs()\n    val = expr.subs({x:1/2, y:opt, alpha:p})\n    print(\"y={} with equal peak? {}\".format(opt, bool(val==value)))\n\nprint(\"\\nx=0 edge optimums\")\n# first test p/2 is a peak, then quotient it out\nis_root = bool(expr.subs(x=0).derivative(y).subs(y=p/2, alpha=p) == 0)\nif is_root:\n    sols = [p/2]\n    quotient = expr.subs(x=0).derivative(y).subs(alpha=p)/(y-p/2)\n    sols += [xx.rhs() for xx in solve(quotient.subs(y=t)==0, t)]\nelse:\n    sols = [xx.rhs() for xx in solve(expr.derivative(y).subs(x=0, y=t, alpha=p)==0, t)]\nfor opt in sols:\n    val = expr.subs({x:0, y:opt, alpha:p})\n    print(\"y={} with equal peak? {}\".format(opt, bool(val==value)))\n\nprint(\"\\nCorner optimums\")\nfor xx, yy in [(0, 0), (1/2, 0), (1/2, 1/2)]:\n    val = expr.subs({x:xx, y:yy, alpha:p})\n    print(\"x={}, y={} gives equal peak? {}\".format(xx, yy, bool(val==value)))\n\ndef quasi_test(index, p, target):\n    print(\"\\n\\n\", \"=\"*50, f\"\\nTesting case {index}\")\n    var(\"x\")\n    target = target.afae()\n    constr = G.blowup_construction(6, 2, edges={(0, 1): p})\n    value = constr.density(target)\n    R.<eps, q> = QQ[]\n    a = q/2\n    b = (p-q)/2\n    c = (p-q)/2\n    d = (1 - 2*p + q) / 2\n    changed_weights = [\n        1/2-2*eps, eps, eps, a, b, c, d\n    ]\n    changed_with_edge = {\n        (0, 3): p, (0, 4): p, (0, 5): p, (0, 6): p, \n        (1, 3): 1, (1, 4): 1, (2, 3): 1, (2, 5): 1, (1, 2): 1 \n    }\n    expr_with_edge = G.blowup_construction(6, changed_weights, edges=changed_with_edge).density(target)\n    changed_no_edge = {\n        (0, 3): p, (0, 4): p, (0, 5): p, (0, 6): p, \n        (1, 3): 1, (1, 4): 1, (2, 3): 1, (2, 5): 1,\n    }\n    expr_without_edge = G.blowup_construction(6, changed_weights, edges=changed_no_edge).density(target)\n    expr = (expr_with_edge - expr_without_edge).derivative(eps, 2).subs(eps=0)\n    \n    print(\"For flip-averse test\")\n    print(f\"Endpoint values: {expr.subs(q=2*p-1).n()} and {expr.subs(q=p).n()}\")\n    \n    print(\"Critical values in the range\")\n    var(\"t\")\n    for xx in expr.derivative(q).subs(q=t).roots(ring=RR):\n        root = xx[0].n()\n        if root >= 2*p-1 and root <= p:\n            print(expr.subs(q=root).n())\n    \n    R.<x, y, z> = PolynomialRing(QQ, 3, order=\"lex\")\n    new_weights = [x, (1/2-x), y, (1/2-y)]\n    new_edges = {(0, 2): p, (1, 2): p, (0, 3): p, (1, 3): p}\n    marked = [[0], [2]]\n    CG = combine(\"ColoredGraph\", G, Color0)\n    param_cons = CG.blowup_construction(5, new_weights, edges=new_edges, C0=marked)\n    expr = R(0)\n    \n    for vv, cgflag in param_cons:\n        neds = list(cgflag.edges)\n        neds += [[xx[0], tsize-1] for xx in cgflag.C0]\n        attached = G(tsize, edges=neds)\n        expr += target[attached] * vv\n    ders = [expr.derivative(x), expr.derivative(y), z-expr]\n    \n    I = R.ideal(ders)\n    Gb = I.groebner_basis()\n    var(\"t\")\n    \n    print(\"\\n\\nChecking strictness\")\n    print(\"\\nInterior with equal peak? \", Gb[-1].subs(z=value)==0)\n    \n    print(\"\\nx=1/2 edge optimums\")\n    for xx in solve(expr.subs(x=1/2, y=t).derivative(t)==0, t):\n        opt = xx.rhs()\n        val = expr.subs({x:1/2, y:opt})\n        print(\"y={} with equal peak? {}\".format(opt, bool(val==value)))\n    \n    print(\"\\nx=0 edge optimums\")\n    for xx in solve(expr.subs(x=0, y=t).derivative(t)==0, t):\n        opt = xx.rhs()\n        val = expr.subs({x:0, y:opt})\n        print(\"y={} with equal peak? {}\".format(opt, bool(val==value)))\n    \n    print(\"\\nCorner optimums\")\n    for xx, yy in [(0, 0), (1/2, 0), (1/2, 1/2)]:\n        val = expr.subs({x:xx, y:yy})\n        print(\"x={}, y={} gives equal peak? {}\".format(xx, yy, bool(val==value)))\n\nquasi_test(70, 7/8, G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 5), (3, 5), (4, 5))))\nquasi_test(75, 7/9, G(6, edges=((0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (3, 5), (4, 5))))\nquasi_test(77, 8/9, G(6, edges=((0, 2), (0, 3), (0, 4), (1, 2), (1, 3), (1, 4), (3, 5), (4, 5))))",
      "metadata": {},
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": "\n,\n, ================================================== \n,Testing case 13\n,For flip-averse test\n,Endpoint values: -0.272864584854688 and 0.000000000000000\n,Critical values in the range\n,-1.23102087696630\n,\n,\n,Checking strictness\n,\n,Interior with equal peak?  False\n,\n,x=1/2 edge optimums\n,y=1/2 with equal peak? False\n,\n,x=0 edge optimums\n,y=1/2*alpha with equal peak? True\n,y=1/96*(215*sqrt(17) - sqrt(-104030*sqrt(17) + 429234) - 905)/(3*sqrt(17) - 13) with equal peak? False\n,y=1/96*(215*sqrt(17) + sqrt(-104030*sqrt(17) + 429234) - 905)/(3*sqrt(17) - 13) with equal peak? False\n,\n,Corner optimums\n,x=0, y=0 gives equal peak? False\n,x=1/2, y=0 gives equal peak? False\n,x=1/2, y=1/2 gives equal peak? False\n,\n,\n, ================================================== \n,Testing case 70\n,For flip-averse test\n,Endpoint values: -10.7280349731445 and -5.77022552490234\n,Critical values in the range\n,\n,\n,Checking strictness\n,\n,Interior with equal peak?  False\n,\n,x=1/2 edge optimums\n,y=-1/441*I*sqrt(7166) + 220/441 with equal peak? False\n,y=1/441*I*sqrt(7166) + 220/441 with equal peak? False\n,\n,x=0 edge optimums\n,y=-7/48*I*sqrt(3) with equal peak? False\n,y=7/48*I*sqrt(3) with equal peak? False\n,y=7/16 with equal peak? True\n,\n,Corner optimums\n,x=0, y=0 gives equal peak? False\n,x=1/2, y=0 gives equal peak? False\n,x=1/2, y=1/2 gives equal peak? False\n,\n,\n, ================================================== \n,Testing case 75\n,For flip-averse test\n,Endpoint values: -2.82138562888449 and 0.000000000000000\n,Critical values in the range\n,\n,\n,Checking strictness\n,\n,Interior with equal peak?  False\n,\n,x=1/2 edge optimums\n,y=1/2 with equal peak? False\n,\n,x=0 edge optimums\n,y=7/18 with equal peak? True\n,y=0 with equal peak? False\n,\n,Corner optimums\n,x=0, y=0 gives equal peak? False\n,x=1/2, y=0 gives equal peak? False\n,x=1/2, y=1/2 gives equal peak? False\n,\n,\n, ================================================== \n,Testing case 77\n,For flip-averse test\n,Endpoint values: -6.10747006723230 and -2.77464478653322\n,Critical values in the range\n,\n,\n,Checking strictness\n,\n,Interior with equal peak?  False\n,\n,x=1/2 edge optimums\n,y=1/2 with equal peak? False\n,\n,x=0 edge optimums\n,y=4/9 with equal peak? True\n,y=0 with equal peak? False\n,\n,Corner optimums\n,x=0, y=0 gives equal peak? False\n,x=1/2, y=0 gives equal peak? False\n,x=1/2, y=1/2 gives equal peak? False\n"
        }
      ],
      "execution_count": 33
    },
    {
      "id": "1f529f8f-eefb-4be2-90a5-31de12c88d0a",
      "cell_type": "code",
      "source": "#\n# Handling case 65 stability\n#\n\ndef to_sage(dim, data):\n    if dim==0:\n        if isinstance(data, Fraction):\n            return QQ(data)\n        if isinstance(data, float):\n            return RR(data)\n        return data\n    return [to_sage(dim-1, xx) for xx in data]\n\nG.reset()\ntarget = G(6, edges=((0, 2), (0, 4), (0, 5), (1, 2), (1, 4), (1, 5), (4, 5)))\nstab_ftype = G(5, edges=((0, 2), (0, 4), (1, 2), (1, 4)), ftype_points=(0, 1, 2, 3, 4))\nfile_name = \"certs/exact_65.pickle\"\ncertificate = pickle.load(open(file_name, \"rb\"))\ntarget_size = certificate[\"target size\"]\noriginal_bound = to_sage(0, certificate[\"result\"])\nRF = RealField(prec=80)\nR.<alpha> = NumberField(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6, embedding=RF(0.16776573020222127904066))\ncons_v = (\n    1/6*alpha, 1/6*alpha, 1/6*alpha, 1/6*alpha, 1/6*alpha, 1/6*alpha, \n    -1/6*alpha + 1/6, -1/6*alpha + 1/6, -1/6*alpha + 1/6, -1/6*alpha + 1/6, -1/6*alpha + 1/6, -1/6*alpha + 1/6\n)\ncons_e = [\n    [0, 0], [1, 1], [2, 2], [3, 3], [4, 4], [5, 5], [6, 6], [7, 7], [8, 8], [9, 9], [10, 10], [11, 11], \n    [0, 3], [0, 1], [0, 5], [4, 3], [1, 4], [4, 5], [2, 3], [2, 1], [2, 5], [6, 9], [6, 7], [6, 11], \n    [10, 9], [7, 10], [10, 11], [8, 9], [8, 7], [8, 11]\n]\n\n# testing condition 2a\nstab_flag = stab_ftype.subflag(ftype_points=[])\nif target.density(stab_flag)>0:\n    print(\"Type is contained in the target.\")\nelse:\n    print(f\"Type is not contained in the target.\")\n\n# testing condition 3\nconstruction = G.blowup_construction(target_size, cons_v, edges=cons_e)\ncvals = construction.values()\nsvals = to_sage(1, certificate[\"slack vector\"])\nslacks_violated = []\nbasegr = G.generate(target_size)\nfor ii in range(len(svals)):\n    if svals[ii]==0 and cvals[ii]==0:\n        slacks_violated.append(basegr[ii])\nif len(slacks_violated)==0:\n    print(\"The slacks are complementary.\")\nelse:\n    print(\"Slacks are not complementary, the following violate it:\")\n    print(\"\\n\".join(map(str, slacks_violated)))\n\n# testing kernel\ntype_list = list(certificate[\"typed flags\"].keys())\nfor ii,tt in enumerate(type_list):\n    ttname = tt[1]\n    if ttname==stab_ftype._pythonize():\n        mat = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][ii])[0]))\n        ker = mat.kernel()\n        K = matrix(QQ, ker.basis_matrix())\n        alg = FlagAlgebra(G, QQ, stab_ftype)\n        print(\"Kernel base for the type:\")\n        for row in K:\n            print(alg(tt[0], row))\n# Flag Algebra Element over Rational Field\n# 1 - Flag on 6 points, ftype from (0, 1, 2, 3, 5) with edges=(02 05 12 15)\n# 2 - Flag on 6 points, ftype from (0, 1, 2, 4, 3) with edges=(02 03 12 13 45)\n# Flag Algebra Element over Rational Field\n# 1 - Flag on 6 points, ftype from (0, 1, 2, 4, 3) with edges=(02 03 05 12 13 15)\n# 1 - Flag on 6 points, ftype from (2, 3, 0, 4, 1) with edges=(02 03 05 12 13 15)\n# 1 - Flag on 6 points, ftype from (0, 1, 2, 3, 4) with edges=(02 04 05 12 14 15 45)\n# 1 - Flag on 6 points, ftype from (0, 1, 4, 3, 2) with edges=(02 04 05 12 14 15 45)\n# 1 - Flag on 6 points, ftype from (2, 4, 0, 3, 1) with edges=(02 04 05 12 14 15 45)\n# 1 - Flag on 6 points, ftype from (4, 2, 0, 3, 1) with edges=(02 04 05 12 14 15 45)",
      "metadata": {},
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": "Type is contained in the target.\n,The slacks are complementary.\n,Kernel base for the type:\n,Flag Algebra Element over Rational Field\n,1 - Flag on 6 points, ftype from (0, 1, 2, 3, 5) with edges=(02 05 12 15)\n,2 - Flag on 6 points, ftype from (0, 1, 2, 4, 3) with edges=(02 03 12 13 45)\n,Flag Algebra Element over Rational Field\n,1 - Flag on 6 points, ftype from (0, 1, 2, 4, 3) with edges=(02 03 05 12 13 15)\n,1 - Flag on 6 points, ftype from (2, 3, 0, 4, 1) with edges=(02 03 05 12 13 15)\n,1 - Flag on 6 points, ftype from (0, 1, 2, 3, 4) with edges=(02 04 05 12 14 15 45)\n,1 - Flag on 6 points, ftype from (0, 1, 4, 3, 2) with edges=(02 04 05 12 14 15 45)\n,1 - Flag on 6 points, ftype from (2, 4, 0, 3, 1) with edges=(02 04 05 12 14 15 45)\n,1 - Flag on 6 points, ftype from (4, 2, 0, 3, 1) with edges=(02 04 05 12 14 15 45)\n"
        }
      ],
      "execution_count": 4
    },
    {
      "id": "2b6e882e-28eb-4a4e-9a21-8e3819ffc6ab",
      "cell_type": "code",
      "source": "# \n# Handling case 3 separately\n# \n\nG = GraphTheory\nG.reset()\nG.printlevel(0)\nG.exclude(G(3, edges=((0, 1), (1, 2))))\ntarg = G(6, edges=((0, 1), (2, 3)))\nN = 10\ncons = G.blowup_construction(10, 6, edges=((0, 0), (1, 1), (2, 2), (3, 3), (4, 4), (5, 5)))\nupper_bound = G.optimize(targ, N, exact=True, construction=cons, \n                 denom=2**20, slack_threshold=1e-9, \n                 file=\"certs/exact_3\")\nprint(f\"For problem 3, found bound is {upper_bound}\") # 25/72",
      "metadata": {
        "scrolled": true
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": "For problem 3, found bound is 25/72\n"
        }
      ],
      "execution_count": 5
    },
    {
      "id": "45ee29c4-7f08-430b-9e15-5c61735a1b89",
      "cell_type": "code",
      "source": "# \n# Case 3 stability in multi-partite theory\n# \n\nfrom fractions import Fraction\nfrom sage.algebras.combinatorial_theory import _unflatten_matrix\nimport pickle\n\ndef to_sage(dim, data):\n    if dim==0:\n        if isinstance(data, Fraction):\n            return QQ(data)\n        if isinstance(data, float):\n            return RR(data)\n        return data\n    return [to_sage(dim-1, xx) for xx in data]\n\nfile_name = \"certs/exact_3.pickle\"\ncertificate = pickle.load(open(file_name, \"rb\"))\n\nG = GraphTheory\nG.reset()\nG.printlevel(0)\ncherry = G(3, edges=((0, 1), (1, 2)))\ntarget = G(6, edges=((0, 1), (2, 3)))\nstab_ftype = G(6, ftype=[0, 1, 2, 3, 4, 5])\nstab_flag = stab_ftype.subflag(ftype_points=[])\ntarget_size = 10\n\n# testing condition 2a\n\nG.reset()\nG.exclude([stab_flag, cherry])\nrestr_bound = G.optimize(target, 8, exact=True, denom=2**20, \n                         file=f\"certs/stab/exact_stab_2a_3\", \n                         construction=[])\nG.reset()\nG.exclude(cherry)\nif restr_bound<25/72:\n    print(\"Condition 2a: Success! Without the type, bound is strictly smaller.\")\nelse:\n    print(f\"Condition 2a: Fail! Without the type, bound is {restr_bound.n()}, original bound is 25/72.\")\n\n\n# testing condition 3\nconstruction = G.blowup_construction(target_size, 6, edges=[[0, 0], [1, 1], [2, 2], [3, 3], [4, 4], [5, 5]])\ncvals = construction.values()\nsvals = to_sage(1, certificate[\"slack vector\"])\nslacks_violated = []\nbasegr = G.generate(target_size)\nfor ii in range(len(svals)):\n    if svals[ii]==0 and cvals[ii]==0:\n        slacks_violated.append(basegr[ii])\nif len(slacks_violated)==0:\n    print(\"Condition 3: Success! The slacks are complementary.\")\nelse:\n    print(\"Condition 3: Fail! Slacks are not complementary, the following violate it:\")\n    print(\"\\n\".join(map(str, slacks_violated)))\n\n# testing condition i or ii\ntype_list = list(certificate[\"typed flags\"].keys())\nkernel_data = []\ncounter = 0\ncond_i_succ = False\nfor ii,tt in enumerate(type_list):\n    ttname = tt[1]\n    if ttname==stab_ftype._pythonize():\n        mat = matrix(to_sage(2, _unflatten_matrix(certificate[\"X matrices\"][ii])[0]))\n        mn = mat.nullity()\n        if mn==1:\n            print(f\"Condition i: Success! {stab_ftype} has nullity 1\")\n            cond_i_succ = True\nif not cond_i_succ:\n    print(\"Condition i: Fail!\")",
      "metadata": {},
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": "Condition 2a: Success! Without the type, bound is strictly smaller.\n,Condition 3: Success! The slacks are complementary.\n,Condition i: Success! Ftype on 6 points with edges=() has nullity 1\n"
        }
      ],
      "execution_count": 6
    },
    {
      "id": "bf0b50de-3395-4fd0-8156-71638dcb9f77",
      "cell_type": "code",
      "source": "#\n# Case 3 flip-averse and strictness\n#\n\nG.reset()\ntarget = G(6, edges=((0, 1), (2, 3)))\nR.<eps> = QQ[]\n\n# flip inside a part\nmodified_parts = [1/6-2*eps, 1/6, 1/6, 1/6, 1/6, 1/6, eps, eps]\nmodified_edges = [[0, 0], [1, 1], [2, 2], [3, 3], [4, 4], [5, 5], [6, 6], [7, 7], [0, 6], [0, 7]]\nexpr0 = G.blowup_construction(6, modified_parts, edges=modified_edges).density(target)\nprint(\"Change in density after flip in a part: \", expr0.derivative(eps, 2).subs(eps=0))\n\n# flip between parts\nmodified_parts = [1/6-eps, 1/6-eps, 1/6, 1/6, 1/6, 1/6, eps, eps]\nmodified_edges = [[0, 0], [1, 1], [2, 2], [3, 3], [4, 4], [5, 5], [6, 6], [7, 7], [0, 6], [1, 7], [6, 7]]\nexpr1 = G.blowup_construction(6, modified_parts, edges=modified_edges).density(target)\nprint(\"Change in density after flip between parts: \", expr1.derivative(eps, 2).subs(eps=0))\n\n\n# due to symmetrizability, only check strictness when each connection is either full or empty\n\nCG = combine(\"ColoredGraph\", G, Color0)\ntarget = G(6, edges=((0, 1), (2, 3)))\ncons_edges = [[0, 0], [1, 1], [2, 2], [3, 3], [4, 4], [5, 5]]\nfor t in range(7):\n    t_marked = [[ii] for ii in range(t)]\n    cons = CG.blowup_construction(5, 6, edges=cons_edges, C0=t_marked)\n    dens = 0\n    for vv,ff in cons:\n        if G(6, edges=list(ff.edges) + [[5, ii[0]] for ii in ff.C0])==target:\n            dens += vv\n    if dens>=25/72:\n        print(f\"Connecting a new vertex to {t} parts attains the optimum\")",
      "metadata": {},
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": "Change in density after flip in a part:  -125/9\n,Change in density after flip between parts:  -15\n,Connecting a new vertex to 1 parts attains the optimum\n"
        }
      ],
      "execution_count": 7
    },
    {
      "id": "4d59137c-adec-4041-8a88-124c55170c74",
      "cell_type": "code",
      "source": "# \n# Verifying the exact upper bounds\n# \n\n\nG = GraphTheory\nG.reset()\nG.printlevel(0)\n\nG.verify(\"certs/exact_0\")\nG.verify(\"certs/exact_2\")\nG.verify(\"certs/exact_4\")\nG.verify(\"certs/exact_6\")\nG.verify(\"certs/exact_7\")\nG.verify(\"certs/exact_8\")\nG.verify(\"certs/exact_12\")\nG.verify(\"certs/exact_13\")\nG.verify(\"certs/exact_14\")\nG.verify(\"certs/exact_15\")\nG.verify(\"certs/exact_17\")\nG.verify(\"certs/exact_21\")\nG.verify(\"certs/exact_24\")\nG.verify(\"certs/exact_27\")\nG.verify(\"certs/exact_28\")\nG.verify(\"certs/exact_31\")\nG.verify(\"certs/exact_32\")\nG.verify(\"certs/exact_36\")\nG.verify(\"certs/exact_37\")\nG.verify(\"certs/exact_38\")\nG.verify(\"certs/exact_49\")\nG.verify(\"certs/exact_50\")\nG.verify(\"certs/exact_53\")\nG.verify(\"certs/exact_55\")\nG.verify(\"certs/exact_56\")\nG.verify(\"certs/exact_58\")\nG.verify(\"certs/exact_64\")\nG.verify(\"certs/exact_65\")\nG.verify(\"certs/exact_68\")\nG.verify(\"certs/exact_69\")\nG.verify(\"certs/exact_70\")\nG.verify(\"certs/exact_71\")\nG.verify(\"certs/exact_72\")\nG.verify(\"certs/exact_75\")\nG.verify(\"certs/exact_77\")",
      "metadata": {
        "scrolled": true
      },
      "outputs": [],
      "execution_count": null
    },
    {
      "id": "4e8536dd-4c2c-4869-ab55-038c8c9dd489",
      "cell_type": "code",
      "source": "# \n# Getting conjectures for some of the remaining cases\n# \n\nG = GraphTheory\nG.reset()\nG.printlevel(0)\nRF = RealField(prec=80)\n\n# for case 9\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (0, 5))) \nR.<alpha> = NumberField(1296*x^8 + 1728*x^6 + 504*x^4 - 528*x^2 + 1, embedding=RF(0.043559135202965838704769))\na = 135/8*alpha^7 + 369/16*alpha^5 + 225/32*alpha^3 - 489/64*alpha + 1/2\nb = 135/8*alpha^7 + 369/16*alpha^5 + 225/32*alpha^3 - 425/64*alpha + 1/2\ncons = G.blowup_construction(6, [a*b, a*(1-b), (1-a)*b, (1-a)*(1-b)], edges=[[0, 1], [2, 3]])\nlower_bound = cons.density(targ) # -25/8*alpha^6 - 125/48*alpha^4 + 425/288*alpha^2 + 95/576, approx 0.16772113896684228333282\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_9\")\nprint(f\"For problem 9, found bound is {upper_bound}\") # 0.16772113901194544\n\n# for case 11\ntarg = G(6, edges=((0, 1), (0, 3), (0, 5), (1, 5))) \nR.<alpha> = NumberField(x^5 - 13/18*x^4 + 64/9*x^3 - 52/9*x^2 + 5/3*x - 7/54, embedding=RF(0.12115013822476591245544))\nbeta = 2*(8*alpha^3 - 3*alpha^2)/(9*alpha^4 - 12*alpha^3 + 24*alpha^2 - 12*alpha + 1) # 0.49290076624039210926295\ncons = G.blowup_construction(6, [beta, 1-beta], edges={(0, 0): 1, (0, 1): alpha})\nlower_bound = cons.density(targ) # ugly, approx 0.12658311051173355631248\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_11\")\nprint(f\"For problem 11, found bound is {upper_bound}\") # 0.12658311181244414\n\n# for case 19\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 5))) \n# just the numeric values are written here for case 19 \n# these values live in a number field whose defining polynomial has degree 221 \n# and writing down the polynomial takes around 100Mb uncompressed\ncase_19_sizes = [\n    RF(\"0.39507240031226174845617\"), \n    RF(\"0.11411929017788614010104\"), \n    RF(\"0.18930253359278366699069\"), \n    RF(\"0.21804932261115469857164\"), \n    RF(\"0.08345645330591374588046\")\n]\ncons = G.blowup_construction(6, case_19_sizes, edges=[[0, 1], [1, 2], [2, 3], [3, 4], [4, 0]])\nlower_bound = cons.density(targ) # really ugly, approx 0.087381910951487916660924\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_19\")\nprint(f\"For problem 19, found bound is {upper_bound}\") # 0.08738191112920846\n\n# for case 20\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (1, 2), (1, 5))) \nR.<alpha> = NumberField(27*x^5 - 75*x^4 + 207*x^3 - 185*x^2 + 66*x - 8, embedding=RF(0.26263329690919386542210))\nbeta = 4*(2*alpha^3 - alpha^2)/(9*alpha^4 - 21*alpha^3 + 29*alpha^2 - 15*alpha + 2) # 0.47320970564993405209578\ncons = G.blowup_construction(6, [beta, 1-beta], edges={(0, 0): 1, (0, 1): alpha})\nlower_bound = cons.density(targ) # ugly, approx 0.054320698232415115473175\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_20\")\nprint(f\"For problem 20, found bound is {upper_bound}\") # 0.05432069827842643\n\n# for case 22\ntarg = G(6, edges=((0, 1), (0, 3), (0, 4), (1, 2), (1, 5)))\nR.<alpha> = NumberField(4*x^6 - 6*x + 1, embedding=RF(0.16668096300266456001710))\ncons_v = [alpha, alpha, 1/2 - alpha, 1/2 - alpha]\ncons_e = ((0, 1), (0, 2), (1, 3))\nparts_rec = (0, 1)\ncons_top = G.blowup_construction(6, cons_v, edges=cons_e)\ndens_rec = sum([part^6 for ii,part in enumerate(cons_v) if ii in parts_rec])\nlower_bound = cons_top.density(targ) / (1 - dens_rec)\nprint(lower_bound) # -60*alpha^5 + 90*alpha^4 - 45*alpha^3 + 15/2*alpha^2, approx 0.061731041963616035851547\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_22\")\nprint(f\"For problem 22, found bound is {upper_bound}\") # 0.06173105374287208\n\n# for case 23\ntarg = G(6, edges=((0, 2), (0, 4), (0, 5), (1, 2), (1, 5)))\n# just the numeric values are written here for case 23\n# these values live in a number field whose defining polynomial has degree 60 included in the last cell\na = RF(\"0.07303173354167806715739804\")\nc = RF(\"0.8325025367933598053297472\")\nd = RF(\"0.7968129023368565201152813\")\nb = (1 - 2*a)/4\ncons_v = (a, a, b, 1-2*a-2*b, b)\ncons_e = {(0, 1): c, (2, 3): d, (3, 4): d}\ncons = G.blowup_construction(6, cons_v, edges=cons_e)\nlower_bound = cons.density(targ) #0.111621257872924\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_23\")\nprint(f\"For problem 23, found upper bound is {upper_bound}\") # 0.111621259215610\n\n# for case 29\ntarg = G(6, edges=((0, 3), (0, 4), (1, 3), (1, 5), (4, 5)))\n# Fixed optimal masses of the two copies\nR29.<alpha> = NumberField(\n    4683*x^4 - 9366*x^3 + 10922*x^2 - 6239*x + 778,\n    embedding=RF(\"0.1672164631649406489228722713138676721029\")\n)\ncopy_sizes = (alpha, 1-alpha)\n# One copy: a balanced C5, with the SAME balanced iterated C5\n# repeated inside each of its five parts.\ncycle_v = (1/5,)*5\ncycle_e = [(0, 1), (1, 2), (2, 3), (3, 4), (4, 0)]\ncycle = G(5, edges=cycle_e)\ncycle_top = G.blowup_construction(6, cycle_v, edges=cycle_e)\n# Densities in one infinitely iterated C5. A C5 either uses all five\n# top parts or stays in one part.\np_cycle = cycle_top.density(cycle) / (1 - 5*(1/5)^5)\n# For C5 + an isolated vertex, either all six stay in one part, or the\n# cycle stays in one part and the isolate is in one of its two\n# non-neighbour parts. The factor 6 chooses the isolated vertex.\np_target_one_copy = (6*5*2*(1/5)^6 * p_cycle / (1 - 5*(1/5)^6))\n# Explicit top level of the two disjoint copies. Each top-level part\n# contains the iterated C5.\ncons_v = tuple([alpha/5]*5 + [(1-alpha)/5]*5)\ncons_e = cycle_e + [(i+5, j+5) for i, j in cycle_e]\ncons_top = G.blowup_construction(6, cons_v, edges=cons_e)\n# Cycle and isolate in different copies, plus all six in one copy.\n# The denominator in the first term iterates the five-vertex cycle.\nlower_bound = (\n    cons_top.density(targ) / (1 - 5*(1/5)^5)\n    + sum(w^6 for w in copy_sizes) * p_target_one_copy\n)                               # 0.015531139281071677\nprint(lower_bound)\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_29\")\nprint(f\"For problem 29, found bound is {upper_bound}\") # 0.015531746673619451\n\n# for case 34\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 2), (1, 5))) \nR.<alpha> = NumberField(6*x^6 - 9*x + 1, embedding=RF(0.11111236564704498736890))\ncons_v = [alpha, 1/3 - alpha, alpha, 1/3 - alpha, alpha, 1/3 - alpha]\ncons_e = ((0, 1), (0, 2), (0, 3), (0, 4), (1, 4), (2, 3), (2, 4), (2, 5), (4, 5))\nparts_rec = (0, 2, 4)\ncons_top = G.blowup_construction(6, cons_v, edges=cons_e)\ndens_rec = sum([part^6 for ii,part in enumerate(cons_v) if ii in parts_rec])\nlower_bound = cons_top.density(targ) / (1 - dens_rec) \nprint(lower_bound) # -480*alpha^5 + 480*alpha^4 - 160*alpha^3 + 160/9*alpha^2 ~ 0.065031104299294141538252\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_34\")\nprint(f\"For problem 34, found bound is {upper_bound}\") # 0.0650311104414879\n\n# for case 43\ntarg = G(6, edges=((0, 1), (0, 2), (0, 5), (1, 3), (1, 5), (4, 5))) \ncons_v = [1/6, 1/6, 1/6, 1/6, 1/6, 1/6]\ncons_e = ((0, 2), (1, 2), (1, 3), (1, 5), (2, 3), (3, 4))\nparts_rec = (0, 1, 2, 3, 4, 5)\ncons_top = G.blowup_construction(6, cons_v, edges=cons_e)\ndens_rec = sum([part^6 for ii,part in enumerate(cons_v) if ii in parts_rec])\nlower_bound = cons_top.density(targ) / (1 - dens_rec) # 24/1555 ~ 0.0154340836012862\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_43\")\nprint(f\"For problem 43, found bound is {upper_bound}\") # 0.01543425811633653\n\n# for case 51\ntarg = G(6, edges=((0, 2), (0, 4), (1, 2), (1, 3), (3, 5), (4, 5))) \ncons_v = [1/6, 1/6, 1/6, 1/6, 1/6, 1/6]\ncons_e = ((0, 3), (0, 4), (1, 2), (1, 5), (2, 4), (3, 5))\nparts_rec = (0, 1, 2, 3, 4, 5)\ncons_top = G.blowup_construction(6, cons_v, edges=cons_e)\ndens_rec = sum([part^6 for ii,part in enumerate(cons_v) if ii in parts_rec])\nlower_bound = cons_top.density(targ) / (1 - dens_rec) # 24/1555 ~ 0.0154340836012862\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_51\")\nprint(f\"For problem 51, found bound is {upper_bound}\") # 0.01543410684408611\n\n# for case 57\ntarg = G(6, edges=((0, 1), (0, 3), (0, 4), (0, 5), (1, 4), (1, 5), (4, 5))) \nR.<alpha> = NumberField(162*x^5 - 33*x^4 + 248*x^3 - 341*x^2 + 142*x - 13, embedding=RF(0.12642524715750795560578))\nbeta = 3*(9*alpha^4 - 4*alpha^3)/(27*alpha^4 - 20*alpha^3 + 17*alpha^2 - 10*alpha + 1) # 0.66600535464008229936135\ncons = G.blowup_construction(6, [beta, 1-beta], edges={(0, 0): 1, (0, 1): alpha})\nlower_bound = cons.density(targ) # ugly, approx 0.12978727682509348375266\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_57\")\nprint(f\"For problem 57, found bound is {upper_bound}\") # 0.12978727765929413\n\n# for case 62\ntarg = G(6, edges=((0, 1), (0, 3), (0, 4), (0, 5), (1, 2), (1, 3), (4, 5))) \nR.<alpha> = NumberField(6*x^6 - 9*x + 1, embedding=RF(0.11111236564704498736890))\ncons_v = [1/3 - alpha, alpha, alpha, 1/3 - alpha, 1/3 - alpha, alpha]\ncons_e = ((0, 1), (0, 5), (1, 2), (1, 4), (1, 5), (2, 3), (2, 4), (2, 5), (3, 5), (0, 0), (3, 3), (4, 4))\nparts_rec = (1, 2, 5)\ncons_top = G.blowup_construction(6, cons_v, edges=cons_e)\ndens_rec = sum([part^6 for ii,part in enumerate(cons_v) if ii in parts_rec])\nlower_bound = cons_top.density(targ) / (1 - dens_rec) \nprint(lower_bound) # -480*alpha^5 + 480*alpha^4 - 160*alpha^3 + 160/9*alpha^2 ~ 0.065031104299294141538252\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_62\")\nprint(f\"For problem 62, found bound is {upper_bound}\") # 0.06503111315922916\n\n# for case 67\ntarg = G(6, edges=((0, 2), (0, 3), (0, 5), (1, 2), (1, 4), (1, 5), (4, 5)))\nR.<alpha> = NumberField(x^5 - 13/3*x^4 + 47/3*x^3 - 157/6*x^2 + 49/3*x - 10/3, embedding=RF(0.46800543305264288739873))\nbeta = 7/12*alpha^4 - 79/36*alpha^3 + 283/36*alpha^2 - 775/72*alpha + 15/4\ncons_v = [beta, beta, 1/2 - beta, 1/2 - beta]\ncons_e = {(0, 0): 1, (0, 1): 1, (0, 3): alpha, (1, 2): alpha, (2, 3): 1, (1, 1): 1}\ncons = G.blowup_construction(6, cons_v, edges=cons_e)\nlower_bound = cons.density(targ) # -3635/5832*alpha^4 + 124565/46656*alpha^3 - 154295/46656*alpha^2 + 13165/11664*alpha - 25/2916, \n# approx 0.039089437510310693712390\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_67\")\nprint(f\"For problem 67, found bound is {upper_bound}\") # 0.0390894386862192\n\n# for case 76\ntarg = G(6, edges=((0, 1), (0, 3), (0, 4), (0, 5), (1, 3), (1, 4), (3, 5), (4, 5))) \nR.<alpha> = NumberField(x^4 - 2*x^3 + 7/3*x^2 - 4/3*x + 1/6, embedding=RF(0.16776573020222127904066))\ncons = G.blowup_construction(6, [alpha/3, alpha/3, alpha/3, (1-alpha)/3, (1-alpha)/3, (1-alpha)/3], \n                             edges=[[0, 1], [1, 2], [2, 0], [3, 4], [4, 5], [5, 3]])\nlower_bound = cons.density(targ) # 200/81*alpha^2 - 200/81*alpha + 40/81 ~ 0.14908545685941536296251\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_76\")\nprint(f\"For problem 76, found bound is {upper_bound}\") # 0.14908545701143042",
      "metadata": {},
      "outputs": [],
      "execution_count": null
    },
    {
      "id": "0f73d95a-b72a-4331-8b11-847f0181a39d",
      "cell_type": "code",
      "source": "# \n# The remaining cases with the construction guesses\n# \n\nG = GraphTheory\nG.reset()\nG.printlevel(0)\n\n\n# for case 5\ntarg = G(6, edges=((0, 1), (0, 4), (1, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_5\")\ncons_V = [0.0691458356, 0.232714393, 0.232713504, 0.232713585, 0.232712683]\ncons_E = {(0, 0): 0.303462182, (0, 1): 0.186077881, (0, 2): 0.186071522, (0, 3): 0.186071936, (0, 4): 0.186065744, (1, 2): 0.171807132, (1, 3): 0.171807132, (1, 4): 0.442062818, (2, 3): 0.442062838, (2, 4): 0.171807302, (3, 4): 0.171807349}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 5, found upper bound is {upper_bound}\") # 0.112132765307527\nprint(f\"And construction provides {lower_bound}\") # 0.0999820003637009\n\n# for case 10\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (1, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_10\")\ncons_V = [0.277091700, 0.0603987189, 0.222908490, 0.277091563, 0.162509528]\ncons_E = {(0, 2): 0.551926067, (1, 2): 1, (1, 3): 0.551926085, (2, 4): 1, (3, 4): 0.551927062}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 10, found upper bound is {upper_bound}\") # 0.102617457796250\nprint(f\"And construction provides {lower_bound}\") # 0.0856553997443744\n\n# for case 16\ntarg = G(6, edges=((0, 1), (0, 2), (1, 3), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_16\")\ncons_V = [0.133584675, 0.133584655, 0.332076645, 0.133584670, 0.133584684, 0.133584671]\ncons_E = {(0, 0): 0.508963517, (0, 3): 1, (0, 4): 1, (1, 1): 0.508986172, (1, 4): 1, (1, 5): 1, (2, 2): 1, (3, 3): 0.508908115, (3, 5): 1, (4, 4): 0.508922956, (5, 5): 0.508983887}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 16, found upper bound is {upper_bound}\") # 0.0685473236518188\nprint(f\"And construction provides {lower_bound}\") # 0.0639429359628041\n\n# for case 18\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (0, 5), (1, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_18\")\ncons_V = [0.165053338, 0.172985918, 0.165052709, 0.166802579, 0.165052791, 0.165052665]\ncons_E = {(0, 0): 1, (0, 1): 1, (1, 1): 0.166807021, (1, 2): 1, (1, 4): 1, (1, 5): 1, (2, 2): 1, (3, 3): 0.498663430, (4, 4): 1, (5, 5): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 18, found upper bound is {upper_bound}\") # 0.0966144421868119\nprint(f\"And construction provides {lower_bound}\") # 0.0937184726502113\n\n# for case 25\ntarg = G(6, edges=((0, 1), (0, 4), (0, 5), (1, 3), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_25\")\ncons_V = [0.333333241, 0.0936986724, 0.333333279, 0.239634808]\ncons_E = {(0, 0): 1, (0, 1): 0.0909094443, (0, 2): 0.0909091080, (0, 3): 0.0909089957, (1, 1): 1, (1, 2): 0.0909082692, (1, 3): 1, (2, 2): 1, (2, 3): 0.0909093097, (3, 3): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 25, found upper bound is {upper_bound}\") # 0.106172073597361\nprint(f\"And construction provides {lower_bound}\") # 0.103850044290658\n\n# for case 26\ntarg = G(6, edges=((0, 1), (0, 2), (0, 5), (1, 3), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_26\")\ncons_V = [0.205250408, 0.205250312, 0.303497270, 0.0807522897, 0.205249721]\ncons_E = {(0, 0): 1, (0, 2): 0.471923348, (1, 1): 1, (1, 2): 0.471921278, (2, 3): 1, (2, 4): 0.471923905, (3, 3): 0.000511418600, (4, 4): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 26, found upper bound is {upper_bound}\") # 0.0432004681688147\nprint(f\"And construction provides {lower_bound}\") # 0.0293174175249608\n\n# for case 30\ntarg = G(6, edges=((0, 2), (0, 4), (1, 3), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_30\")\ncons_V = [0.241940722, 0.307070862, 0.129019743, 0.321968673]\ncons_E = {(0, 0): 1, (0, 3): 0.534132547, (1, 2): 1, (1, 3): 0.450686126, (2, 2): 0.202405219, (3, 3): 0.171402898}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 30, found upper bound is {upper_bound}\") # 0.0432388287311392\nprint(f\"And construction provides {lower_bound}\") # 0.0284858934191051\n\n# for case 33\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (0, 5), (1, 2), (1, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_33\")\ncons_V = [0.164447972, 0.354270448, 0.373632590, 0.107648990]\ncons_E = {(0, 1): 1, (1, 1): 1, (1, 2): 0.582889485, (3, 3): 0.599619556}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 33, found upper bound is {upper_bound}\") # 0.0759651323100357\nprint(f\"And construction provides {lower_bound}\") # 0.0688329003671351\n\n# for case 35\ntarg = G(6, edges=((0, 2), (0, 4), (0, 5), (1, 2), (1, 3), (1, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_35\")\ncons_V = [0.500000000, 0.500000000]\ncons_E = {(0, 1): 0.750000000}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 35, found upper bound is {upper_bound}\") # 0.0668123578270349\nprint(f\"And construction provides {lower_bound}\") # 0.0625705718994140\n\n# for case 39\ntarg = G(6, edges=((0, 1), (0, 3), (0, 4), (0, 5), (1, 3), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_39\")\nprint(f\"For problem 39, found upper bound is {upper_bound}\") # 0.0628954465334693\n\n# for case 40\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (0, 5), (1, 3), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_40\")\nprint(f\"For problem 40, found upper bound is {upper_bound}\") # 0.0655364347269134\n\n# for case 41\ntarg = G(6, edges=((0, 1), (0, 2), (0, 5), (1, 4), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_41\")\nprint(f\"For problem 41, found upper bound is {upper_bound}\") # 0.0772859011306202\n\n# for case 42\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (1, 4), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_42\")\ncons_V = [0.171737697, 0.135069543, 0.184588726, 0.104068863, 0.324729613, 0.0798055571]\ncons_E = {(0, 0): 1, (0, 1): 1, (0, 2): 1, (0, 5): 1, (1, 1): 1, (1, 2): 1, (1, 3): 0.530156679, (2, 2): 1, (2, 3): 0.530105340, (3, 4): 1, (4, 5): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 42, found upper bound is {upper_bound}\") # 0.0657267552767528\nprint(f\"And construction provides {lower_bound}\") # 0.0646104849762675\n# The lower bound is not the best possible\n\n# for case 44\ntarg = G(6, edges=((0, 1), (0, 3), (0, 4), (1, 3), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_44\")\ncons_V = [0.167622337, 0.416188850, 0.416188813]\ncons_E = {(0, 0): 0.599384905, (1, 1): 1, (1, 2): 0.333333699, (2, 2): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 44, found upper bound is {upper_bound}\") # 0.0408582488811681\nprint(f\"And construction provides {lower_bound}\") # 0.0331231528824045\n\n# for case 45\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (1, 3), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_45\")\ncons_V = [0.404948756, 0.0950522018, 0.0950519003, 0.404947142]\ncons_E = {(0, 2): 1, (0, 3): 0.488153247, (1, 1): 0.000436253500, (1, 2): 1, (1, 3): 1, (2, 2): 0.00955038620}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 45, found upper bound is {upper_bound}\") # 0.0481709302658687\nprint(f\"And construction provides {lower_bound}\") # 0.0404606483824896\n\n# for case 46\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (1, 3), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_46\")\ncons_V = [0.283328740, 0.135311291, 0.135309832, 0.223025535, 0.223024602]\ncons_E = {(0, 0): 1, (0, 1): 0.451660135, (0, 2): 0.451660215, (0, 3): 0.0437536009, (0, 4): 0.0437516015, (1, 1): 1, (1, 4): 1, (2, 2): 1, (2, 3): 1, (3, 3): 1, (3, 4): 0.437784471, (4, 4): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 46, found upper bound is {upper_bound}\") # 0.0602613356843383\nprint(f\"And construction provides {lower_bound}\") # 0.0405785145126266\n\n# for case 47\ntarg = G(6, edges=((0, 2), (0, 3), (0, 4), (1, 3), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_47\")\ncons_V = [0.208333341, 0.166666749, 0.208333569, 0.208332968, 0.208333374]\ncons_E = {(0, 1): 1, (0, 3): 0.666666231, (1, 1): 0.00895977910, (1, 2): 1, (2, 4): 0.666666628, (3, 4): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 47, found upper bound is {upper_bound}\") # 0.0432004546147631\nprint(f\"And construction provides {lower_bound}\") # 0.0279081647231110\n\n# for case 48\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (1, 2), (1, 3), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_48\")\ncons_V = [0.395588943, 0.120882193, 0.120882187, 0.120882198, 0.120882224, 0.120882255]\ncons_E = {(0, 0): 0.903421534, (1, 2): 1, (1, 3): 1, (1, 4): 1, (1, 5): 1, (2, 3): 1, (2, 4): 1, (2, 5): 1, (3, 4): 1, (3, 5): 1, (4, 5): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 48, found upper bound is {upper_bound}\") # 0.217829737302684\nprint(f\"And construction provides {lower_bound}\") # 0.200450396406688\n\n# for case 52\ntarg = G(6, edges=((0, 1), (0, 3), (0, 4), (0, 5), (1, 3), (1, 4), (1, 5), (3, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_52\")\ncons_V = [0.302583310, 0.132465382, 0.167554958, 0.132465405, 0.132465506, 0.132465439]\ncons_E = {(0, 0): 0.829766334, (0, 1): 1, (0, 3): 1, (0, 4): 1, (0, 5): 1, (1, 3): 1, (1, 4): 1, (1, 5): 1, (2, 2): 0.899999619, (3, 4): 1, (3, 5): 1, (4, 5): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 52, found upper bound is {upper_bound}\") # 0.206770655507635\nprint(f\"And construction provides {lower_bound}\") # 0.191752157739873\n\n# for case 54\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (0, 5), (1, 2), (1, 3), (1, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_54\")\ncons_V = [0.338716832, 0.408615489, 0.252667679]\ncons_E = {(0, 0): 1, (0, 1): 0.738941000, (0, 2): 0.738941000}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 54, found upper bound is {upper_bound}\") # 0.0469245021929718\nprint(f\"And construction provides {lower_bound}\") # 0.0452784521562579\n\n# for case 59\ntarg = G(6, edges=((0, 1), (0, 3), (0, 4), (0, 5), (1, 3), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_59\")\ncons_V = [0.165573992, 0.278140968, 0.278150291, 0.278134749]\ncons_E = {(0, 0): 0.699830254, (1, 1): 0.833136832, (1, 2): 0.628553523, (1, 3): 0.628553424, (2, 2): 0.833128439, (2, 3): 0.628554289, (3, 3): 0.833140253}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 59, found upper bound is {upper_bound}\") # 0.0582381880843829\nprint(f\"And construction provides {lower_bound}\") # 0.0544309552167827\n\n# for case 60\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (0, 5), (1, 3), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_60\")\ncons_V = [0.106433888, 0.249997626, 0.250002989, 0.249997305, 0.143568193]\ncons_E = {(0, 0): 1, (0, 2): 0.798951138, (0, 3): 1, (0, 4): 1, (1, 3): 0.798960447, (2, 4): 0.798957114, (3, 3): 1, (3, 4): 1, (4, 4): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 60, found upper bound is {upper_bound}\") # 0.0311475322373074\nprint(f\"And construction provides {lower_bound}\") # 0.0288465597175747\n\n# for case 61\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 4), (1, 3), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_61\")\ncons_V = [0.223458195, 0.294180778, 0.129451547, 0.223458019, 0.129451461]\ncons_E = {(0, 1): 0.244740928, (0, 2): 1, (0, 3): 1, (0, 4): 0.156047579, (1, 2): 1, (1, 3): 0.244740670, (1, 4): 1, (2, 3): 0.156047566, (2, 4): 0.0709675714, (3, 4): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 61, found upper bound is {upper_bound}\") # 0.0511213761026971\nprint(f\"And construction provides {lower_bound}\") # 0.0371530157380091\n\n# for case 63\ntarg = G(6, edges=((0, 1), (0, 2), (0, 3), (0, 5), (1, 2), (1, 3), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_63\")\ncons_V = [0.141435363, 0.141435366, 0.141435362, 0.217129272, 0.141435364, 0.217129274]\ncons_E = {(0, 1): 1, (0, 2): 1, (0, 3): 1, (1, 4): 1, (1, 5): 1, (2, 3): 1, (2, 4): 1, (4, 5): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 63, found upper bound is {upper_bound}\") # 0.0905122899687998\nprint(f\"And construction provides {lower_bound}\") # 0.0688716894369416\n\n# for case 66\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (0, 5), (1, 2), (1, 4), (1, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_66\")\ncons_V = [0.180582392, 0.180582357, 0.110212578, 0.180582374, 0.180582382, 0.167457917]\ncons_E = {(0, 0): 1, (0, 2): 1, (0, 3): 1, (0, 4): 1, (1, 1): 1, (1, 2): 1, (1, 3): 1, (1, 4): 1, (2, 2): 1, (2, 3): 1, (2, 4): 1, (3, 3): 1, (4, 4): 1, (5, 5): 0.799974202}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 66, found upper bound is {upper_bound}\") # 0.112073420936794\nprint(f\"And construction provides {lower_bound}\") # 0.111587343685707\n\n# for case 73\ntarg = G(6, edges=((0, 1), (0, 2), (0, 4), (1, 2), (1, 3), (3, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_73\")\ncons_V = [0.166666607, 0.208333846, 0.208333475, 0.208332628, 0.208333444]\ncons_E = {(0, 0): 0.927668242, (0, 3): 1, (0, 4): 1, (1, 1): 1, (1, 2): 1, (1, 3): 0.666667950, (2, 2): 1, (2, 4): 0.666665935, (3, 3): 1, (4, 4): 1}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 73, found upper bound is {upper_bound}\") # 0.0289172242411941\nprint(f\"And construction provides {lower_bound}\") # 0.0279081647264936\n\n# for case 74\ntarg = G(6, edges=((0, 1), (0, 3), (0, 4), (1, 2), (1, 3), (3, 5), (4, 5)))\nupper_bound = G.optimize(targ, 8, exact=False, file=\"certs/inexact_74\")\ncons_V = [0.166666312, 0.249998920, 0.250000763, 0.166666842, 0.166667163]\ncons_E = {(0, 0): 0.999759296, (0, 1): 1, (1, 2): 0.499996854, (1, 4): 1, (2, 3): 1, (2, 4): 1, (3, 3): 0.00309160950, (4, 4): 0.194181838}\nlower_bound = G.blowup_construction(6, cons_V, edges=cons_E).density(targ) \nprint(f\"For problem 74, found upper bound is {upper_bound}\") # 0.0487738848205448\nprint(f\"And construction provides {lower_bound}\") # 0.0260416809461042",
      "metadata": {},
      "outputs": [],
      "execution_count": null
    },
    {
      "id": "95297e6e-f8df-4223-9223-1f46b5480eec",
      "cell_type": "raw",
      "source": "The polynomial for case 23 conjectured construction, the root of this should be the value a\nand the splitting field contains the values c and d as well.\n\nx^60 - 15*x^59 + 44129050381153330559977423749482385435420899/402088518693431444784117955050074429215200*x^58 - 419775641697870083707313012371642492143197071/804177037386862889568235910100148858430400*x^57 + 328354725088861091737034530979419394568053898601/180939833412044150152853079772533493146840000*x^56 - 254149662646067668764262592319567340448875810879/51697095260584042900815165649295283756240000*x^55 + 253349490460575914567181370674401888529436499497220581/23449802410200921859809759138520340711830464000000*x^54 - 34391086295125070808851917621519760276139275420474581/1737022400755623841467389565816321534209664000000*x^53 + 13896388260326114649139071618972398351397591565505276507417/450236206275857699708347375459590541667144908800000000*x^52 - 18707128863046284569189828716435057646487387760337430002021/450236206275857699708347375459590541667144908800000000*x^51 + 611014221742175149852640737975535111774612988764986669436969477/12503702642860962403328961398477771614298995752960000000000*x^50 - 50691180185539317168771389087652119651845973029586463170698877/1000296211428876992266316911878221729143919660236800000000*x^49 + 1765152299852534401045216166187257821134857534602820691916653790907/37811196792011550307666779268996781361640163156951040000000000*x^48 - 121101175310675879766490375396045518512164729267956131459427707957/3150933066000962525638898272416398446803346929745920000000000*x^47 + 38683141730614969748607407789871013678707181323746885555325156843758663/1361203084512415811076004053683884129019045873650237440000000000000*x^46 - 51589428634414515878514261548016072178464270638898301610472101798677249/2722406169024831622152008107367768258038091747300474880000000000000*x^45 + 100856969119998296360573017145133161421910945363229663948650796317997111621/8820595987640454455772506267871569156043417261253538611200000000000000*x^44 - 55222705474261020804091686442793133271155431541494407826234714437296658981/8820595987640454455772506267871569156043417261253538611200000000000000*x^43 + 203712746338146398794244569205925188397762879905949427457784228487642343/65337748056595958931648194576826438192914201935211397120000000000000*x^42 - 99846714974124443387282289276483301723921770481085544789787116543021853109/70564767901123635646180050142972553248347338090028308889600000000000000*x^41 + 6617432036750928367416880409094374607123455160994540271805202991217690816017/11290362864179781703388808022875608519735574094404529422336000000000000000*x^40 - 250512788997647465047753294799002312301431491293997989209645771761975381553/1129036286417978170338880802287560851973557409440452942233600000000000000*x^39 + 619730393899014024509141152929722310624769126099833646452624775259343886109/8064544902985558359563434302054006085525410067431806730240000000000000000*x^38 - 611436312226098054392285792563008284994257586095632698608782901474798396291/25089695253732848229752906717501352266079053543121176494080000000000000000*x^37 + 3626027239038890994877426836106350133661213269609475421062069386287301567/512034597014956086321487892193905148287327623329003601920000000000000000*x^36 - 426061046797637190732295465290178955117384022208471880121290027562797285207/225807257283595634067776160457512170394711481888090588446720000000000000000*x^35 + 34011800302423390993473088660849206614868012928232238205366591123872139093/73732981970153676430294256475922341353375177759376518676480000000000000000*x^34 - 62366020944187588312752122397514880297360655820096655446255555057050698513/602152686089588357514069761220032454385897285034908235857920000000000000000*x^33 + 103036474023754638091943177233527000623254341596027843287647627064847301751/4817221488716706860112558089760259635087178280279265886863360000000000000000*x^32 - 14714823343516226713867157550165235888827295324998929777895987345566639567/3612916116537530145084418567320194726315383710209449415147520000000000000000*x^31 + 20752912871979906613540749269671332144958542141197684650035098907614714749/28903328932300241160675348538561557810523069681675595321180160000000000000000*x^30 - 6818560475064432995789422274956556270124655997995211297076423218073299263/57806657864600482321350697077123115621046139363351190642360320000000000000000*x^29 + 22299677488820836296970005930321832159192564246589587995830325071050853/1223421330467735075584141737081970700974521468007432606187520000000000000000*x^28 - 61986091437486158093130130492091821350328502272801527140807600327652353/23122663145840192928540278830849246248418455745340476256944128000000000000000*x^27 + 16719762944756180184945050059070903223982160373326067037568367673608169/44043167896838462721029102534950945235082772848267573822750720000000000000000*x^26 - 16069841673283280393230703860967400565110702961072173079662151995184121/308302175277869239047203717744656616645579409937873016759255040000000000000000*x^25 + 1601734753348843889062818836473230594751581240252208082823984795031489/231226631458401929285402788308492462484184557453404762569441280000000000000000*x^24 - 181158018637474863616977691529214049134915065427177131670900659046203/205534783518579492698135811829771077763719606625248677839503360000000000000000*x^23 + 520996387157277184953979223824963128635287907872775232129923006585513/4932834804445907824755259483914505866329270559005968268148080640000000000000000*x^22 - 17334852891202201944470690516721247772148792235859585000609429078303/1479850441333772347426577845174351759898781167701790480444424192000000000000000*x^21 + 7788928421520808903793512242732526508129336334091221629680341771991/6577113072594543766340345978552674488439027412007957690864107520000000000000000*x^20 - 1063690804777181959509420647934878602951435414923877370017464135149/9865669608891815649510518967829011732658541118011936536296161280000000000000000*x^19 + 1036981807767045486243489750303099308183772324587132757484486537757/118388035306701787794126227613948140791902493416143238435553935360000000000000000*x^18 - 29874239725737313875281083353511879749276894133705929195989395219/47355214122680715117650491045579256316760997366457295374221574144000000000000000*x^17 + 18999642040975369775137243712046742943335353062061299274520816853/473552141226807151176504910455792563167609973664572953742215741440000000000000000*x^16 - 266532786580160203096236635398382924337414636133151807559720619/118388035306701787794126227613948140791902493416143238435553935360000000000000000*x^15 + 423611535099856687303449908172330465290085190871001963634863971/3788417129814457209412039283646340505340879789316583629937725931520000000000000000*x^14 - 643716266300986996753126420129626883422829469494016420129/129918282915447778100550044020793570142005479743367065498550272000000000000000*x^13 + 105912732603415908132516056673187330791001617478029191/534643139569743942800617465106146379185207735569411792175104000000000000000*x^12 - 95154348676895981075002260609640410230074567661791/13201065174561578834583147286571515535437228038750908448768000000000000000*x^11 + 1162282303792930977571177524668197601577493832503/4889283397985769938734498995026487235347121495833669795840000000000000000*x^10 - 67905575616690041876335961052043951905046144631/9778566795971539877468997990052974470694242991667339591680000000000000000*x^9 + 13928861233014637420103741015766702713143649/80482031242564114217851835309077979182668666598085099520000000000000000*x^8 - 47358289783785596223178128477676807394523/13413671873760685702975305884846329863778111099680849920000000000000000*x^7 + 379430790585572394820661843052589349799/6706835936880342851487652942423164931889055549840424960000000000000000*x^6 - 582404336276710241843663445145971/858474999920683884990419576630165111281799110379574394880000000000*x^5 + 22436094990080871337136205751371/3433899999682735539961678306520660445127196441518297579520000000000*x^4 - 13761749957099731225193511/109884799989847537278773705808661134244070286128585522544640000*x^3 + 1796200469259703802459307/439539199959390149115094823234644536976281144514342090178560000*x^2 - 52017060044153197125/703262719935024238584151717175431259162049831222947344285696*x + 2791159319442366675/5626101759480193908673213737403450073296398649783578754285568",
      "metadata": {}
    }
  ]
}
